Identifying Functionally Important Features with End-to-End Sparse Dictionary Learning

Identifying the features learned by neural networks is a core challenge in mechanistic interpretability. Sparse autoencoders (SAEs), which learn a sparse, overcomplete dictionary that reconstructs a network's internal activations, have been used to identify these features. However, SAEs may learn more about the structure of the datatset than the computational structure of the network. There is therefore only indirect reason to believe that the directions found in these dictionaries are functionally important to the network. We propose end-to-end (e2e) sparse dictionary learning, a method for training SAEs that ensures the features learned are functionally important by minimizing the KL divergence between the output distributions of the original model and the model with SAE activations inserted. Compared to standard SAEs, e2e SAEs offer a Pareto improvement: They explain more network performance, require fewer total features, and require fewer simultaneously active features per datapoint, all with no cost to interpretability. We explore geometric and qualitative differences between e2e SAE features and standard SAE features. E2e dictionary learning brings us closer to methods that can explain network behavior concisely and accurately. We release our library for training e2e SAEs and reproducing our analysis at https://github.com/ApolloResearch/e2e_sae

==> shrink_figs.sh <==
#!/bin/bash

# Directory containing the images
DIR="figures/"
SHRUNK_DIR="shrunk_figures/"

# Check if the directory exists
if [ ! -d "$DIR" ]; then
  echo "Directory $DIR does not exist."
  exit 1
fi

# Iterate over all PNG files in the directory
for file in "$DIR"*.png; do
  # Filename without dir
  filename=$(basename "$file")
  # Check if the file exists
  if [ ! -e "$file" ]; then
    echo "No PNG files found in $DIR."
    break
  fi
  # Check if file sizen below 200K, then skip
  if [ $(stat -f%z "$file") -lt 200000 ]; then
    echo "$file size is less than 200K. No resize needed."
    continue
  fi
  # Check if the width is greater than 777
  width=$(identify -format "%w" "$file")
  if [ "$width" -gt 777 ]; then
    echo "Resizing $file to 777 pixels wide..."
    sips -Z 777 "$file" --out "$SHRUNK_DIR/$filename"
  else
    echo "$file width is not more than 777 pixels. No resize needed."
  fi
done

echo "Resizing complete."

